Quantum Shock and Train-Time Constrained Quantization: A Geometric Study of Finite-Resolution Variational Quantum Circuits

Finite-resolution interfaces map Variational-Circuit angle to discrete codebook. Since Pauli rotations are periodic, so Euclidean rounding may produce wrong codeword near a chart boundary; error due to coordinates alone cannot measure how much the final state was changed. Herein we define a metric, Quantum Shock, for Pure State it is defined as the average of the square of the Fubini-Study distance (over all inputs) between the pre-deployment and deployed states. This value is limited by constant multipliers of the mean of infidelity and provides upper limits on displacement when observing bounded quantities and margin based predictive stability. Extensions to the analytical Bures-angle for mixed-states were derived, along with a finite shot stability bound. The proposed Train-Time Constrained Quantization allows a delay in applying a penalty for selecting a codeword aligned with periodicity until after task only optimizations. Three small binary tasks were evaluated on a four qubit, two layer classifier using ten matched seeds, K = 4, 8, 16 and exact expectation values from simulation under noiseless conditions and state vector simulations. On our primary evaluation, T-CQ exhibited smaller average local quantum shock compared to circular post-training quantization for each task and code-book size tested. The re-execution on the x86-64 platform using K=8 preserved the direction of the mean-shock comparison but had varying magnitudes.

==> build_final_evidence.py <==
#!/usr/bin/env python3
"""Audit the ten-seed final study and generate paper artifacts."""

from __future__ import annotations

import csv
import hashlib
import json
import math
import statistics
from collections import Counter, defaultdict
from pathlib import Path

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from scipy.stats import t as student_t

plt.rcParams.update(
    {
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "font.family": "serif",
        "font.serif": ["Times New Roman", "Times", "DejaVu Serif"],
    }
)


HERE = Path(__file__).resolve().parent
RESULTS_PATH = HERE / "results" / "final_revision_results.json"
METADATA_PATH = HERE / "results" / "final_revision_run_metadata.json"
ARCHIVED_RESULTS_CANDIDATES = (
    HERE / "audit" / "recalibrated_results.json",
    HERE.parent / "recalibrated_results" / "recalibrated_results.json",
)
ARCHIVED_RESULTS_PATH = next(
    (path for path in ARCHIVED_RESULTS_CANDIDATES if path.exists()),
    ARCHIVED_RESULTS_CANDIDATES[0],
)
TABLES = HERE / "tables"
FIGURES = HERE / "figures"
REPORTS = HERE / "reports"
DERIVED = HERE / "derived"

DATASETS = ["two_moons", "iris", "mnist_3v6"]
DATASET_LABEL = {
    "two_moons": "Two Moons",
    "iris": "Iris",
    "mnist_3v6": "MNIST 3 vs. 6",
}
K_VALUES = [4, 8, 16]
SEEDS = [42, 123, 7, 99, 2024, 31415, 2718, 1618, 808, 1337]
ARCHIVED_SEEDS = [42, 123, 7, 99, 2024]
METHODS = [
    "continuous",
    "circular_ptq",
    "prior_fitted_coordinate_circular_kmeans",
    "ste_qat",
    "tcq",
]
METHOD_LABEL = {
    "continuous": "Continuous",
    "circular_ptq": "Circular-PTQ",
    "prior_fitted_coordinate_circular_kmeans": "Prior-Fitted Coord. CKM",
    "ste_qat": "STE-QAT",
    "tcq": "T-CQ",
}
COLORS = {
    "continuous": "#33495f",
    "circular_ptq": "#3d8fc4",
    "prior_fitted_coordinate_circular_kmeans": "#e49b38",
    "ste_qat": "#a65db2",
    "tcq": "#22a866",
}


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def mean_sample_sd(values: list[float]) -> tuple[float, float]:
    array = np.asarray(values, dtype=float)
    return float(array.mean()), float(array.std(ddof=1))


def paired_ci(values: list[float], confidence: float = 0.95) -> dict:
    array = np.asarray(values, dtype=float)
    n = len(array)
    mean = float(array.mean())
    sample_sd = float(array.std(ddof=1))
    critical = float(student_t.ppf((1 + confidence) / 2, n - 1))
    half_width = critical * sample_sd / math.sqrt(n)
    return {
        "n": n,
        "mean": mean,
        "sample_sd": sample_sd,
        "confidence": confidence,
        "degrees_of_freedom": n - 1,
        "critical_value": critical,
        "lower": mean - half_width,
        "upper": mean + half_width,
        "per_seed": array.tolist(),
    }


def fmt_pm(mean: float, sample_sd: float, digits: int = 3) -> str:
    if abs(mean) < 0.5 * 10 ** (-digits):
        mean = 0.0
    if abs(sample_sd) < 0.5 * 10 ** (-digits):
        sample_sd = 0.0
    return f"${mean:.{digits}f}\\pm{sample_sd:.{digits}f}$"


def metric_values(block: dict, method: str, metric: str) -> list[float]:
    return [float(row["methods"][method][metric]) for row in block["per_seed"]]


def audit(results: dict, metadata: dict) -> dict:
    checks = []

    def record(name: str, passed: bool, detail: str) -> None:
        checks.append({"name": name, "passed": bool(passed), "detail": detail})
        if not passed:
            raise AssertionError(f"{name}: {detail}")

    record("dataset order", list(results) == DATASETS, f"observed={list(results)}")
    record("metadata seeds", metadata["seeds"] == SEEDS, f"observed={metadata['seeds']}")
    record("metadata K values", metadata["K_values"] == K_VALUES, f"observed={metadata['K_values']}")
    record("test excluded from selection", metadata["test_used_for_selection"] is False, "stored flag")

    theorem_cases = 0
    infidelity_cases = 0
    decomposition_cases = 0
    expected_splits = {
        "two_moons": (120, 30, 50),
        "iris": (60, 15, 25),
        "mnist_3v6": (120, 30, 50),
    }
    for dataset in DATASETS:
        record(f"{dataset}: K keys", list(results[dataset]) == [str(k) for k in K_VALUES],
               f"observed={list(results[dataset])}")
        for k in K_VALUES:
            block = results[dataset][str(k)]
            rows = block["per_seed"]
            record(f"{dataset}/K={k}: seeds", [row["seed"] for row in rows] == SEEDS,
                   f"observed={[row['seed'] for row in rows]}")
            for row in rows:
                seed = row["seed"]
                provenance = row["preprocessing"]
                split = (provenance["train"], provenance["validation"], provenance["test"])
                record(f"{dataset}/K={k}/seed={seed}: split", split == expected_splits[dataset],
                       f"observed={split}")
                if dataset == "mnist_3v6":
                    record(
                        f"MNIST/K={k}/seed={seed}: source pool",
                        provenance["source_pool_records"] == 70_000
                        and provenance["official_partition_preserved"] is False,
                        provenance["source_pool"],
                    )
                candidates = row["all_candidate_validation"]
                best = min(candidates, key=lambda candidate: tuple(candidate["score"]))
                selected = row["selected_tcq"]
                selected_config = [selected["tau"], selected["r"], selected["lambda_max"]]
                record(
                    f"{dataset}/K={k}/seed={seed}: T-CQ selection",
                    selected_config == best["config"]
                    and selected["validation_score"] == best["score"]
                    and selected["checkpoint_epoch"] == best["epoch"],
                    f"selected={selected_config}, recomputed={best['config']}",
                )
                test_size = provenance["test"]
                for method, metrics in row["methods"].items():
                    record(
                        f"{dataset}/K={k}/seed={seed}/{method}: accuracy grid",
                        abs(metrics["accuracy"] * test_size - round(metrics["accuracy"] * test_size)) < 2e-5,
                        f"accuracy={metrics['accuracy']}, n_test={test_size}",
                    )
                    for suffix in ("local", "drift", "reference"):
                        gamma = float(metrics[f"gamma_{suffix}"])
                        mse = float(metrics[f"prediction_mse_{suffix}"])
                        infidelity = float(metrics[f"mean_infidelity_{suffix}"])
                        record(
                            f"{dataset}/K={k}/seed={seed}/{method}/{suffix}: FS range",
                            -1e-7 <= gamma <= (np.pi / 2) ** 2 + 1e-6,
                            f"gamma={gamma}",
                        )
                        record(
                            f"{dataset}/K={k}/seed={seed}/{method}/{suffix}: observable MSE",
                            mse <= 4.0 * gamma + 3e-6,
                            f"MSE={mse}, 4gamma={4*gamma}",
                        )
                        record(
                            f"{dataset}/K={k}/seed={seed}/{method}/{suffix}: infidelity lower",
                            infidelity <= gamma + 3e-6,
                            f"infidelity={infidelity}, gamma={gamma}",
                        )
                        record(
                            f"{dataset}/K={k}/seed={seed}/{method}/{suffix}: infidelity upper",
                            gamma <= (np.pi**2 / 4.0) * infidelity + 3e-6,
                            f"gamma={gamma}, scaled infidelity={(np.pi**2/4)*infidelity}",
                        )
                        theorem_cases += 1
                        infidelity_cases += 1
                    record(
                        f"{dataset}/K={k}/seed={seed}/{method}: Minkowski decomposition",
                        math.sqrt(max(0.0, metrics["gamma_reference"]))
                        <= math.sqrt(max(0.0, metrics["gamma_drift"]))
                        + math.sqrt(max(0.0, metrics["gamma_local"]))
                        + 2e-5,
                        "sqrt(gamma_ref) <= sqrt(gamma_drift)+sqrt(gamma_local)",
                    )
                    decomposition_cases += 1
            for method in METHODS:
                for metric, stored in block["aggregate"][method].items():
                    values = metric_values(block, method, metric)
                    mean, sample_sd = mean_sample_sd(values)
                    record(
                        f"{dataset}/K={k}/{method}/{metric}: aggregate mean",
                        abs(mean - stored["mean"]) < 1e-12,
                        f"recomputed={mean}, stored={stored['mean']}",
                    )
                    record(
                        f"{dataset}/K={k}/{method}/{metric}: sample SD",
                        abs(sample_sd - stored["sample_sd"]) < 1e-12,
                        f"recomputed={sample_sd}, stored={stored['sample_sd']}",
                    )

    archived = json.loads(ARCHIVED_RESULTS_PATH.read_text())
    reproduction_checks = 0
    method_map = {
        "continuous": "continuous",
        "circular_ptq": "circular_ptq",
        "prior_fitted_coordinate_circular_kmeans": "gsq_coordinate_K_each",
        "tcq": "tcq_calibrated",
    }
    for dataset in DATASETS:
        new_rows = {row["seed"]: row for row in results[dataset]["8"]["per_seed"]}
        old_rows = {row["seed"]: row for row in archived[dataset]["per_seed"]}
        for seed in ARCHIVED_SEEDS:
            for new_method, old_method in method_map.items():
                new_metrics = new_rows[seed]["methods"][new_method]
                old_metrics = old_rows[seed]["methods"][old_method]
                # The stabilized 1e-7 validation comparison can deliberately
                # select a different T-CQ checkpoint when archived candidate
                # scores differed only by floating-point noise.  Its accuracy
                # should remain reproducible, while its state metrics are new
                # outputs of the corrected selection protocol.  Post-training
                # controls are unaffected and reproduce both quantities.
                comparisons = [("accuracy", new_metrics["accuracy"], old_metrics["accuracy"])]
                if new_method != "tcq":
                    comparisons.append(
                        ("local shock", new_metrics["gamma_local"], old_metrics["gamma_fs"])
                    )
                for label, new_value, old_value in comparisons:
                    record(
                        f"archived K=8 reproduction/{dataset}/seed={seed}/{new_method}/{label}",
                        abs(new_value - old_value) < 2e-6,
                        f"new={new_value}, archived={old_value}",
                    )
                    reproduction_checks += 1

    rng = np.random.default_rng(20260827)
    anchors = (2 * np.pi * np.arange(8) / 8 + np.pi) % (2 * np.pi) - np.pi
    random_angles = rng.uniform(-np.pi, np.pi, 20_000)
    midpoint_angles = (2 * np.pi * (np.arange(8) + 0.5) / 8 + np.pi) % (2 * np.pi) - np.pi
    angles = np.concatenate([random_angles, midpoint_angles])

    def wrap_local(values: np.ndarray) -> np.ndarray:
        return (values + np.pi) % (2 * np.pi) - np.pi

    def nearest_local(values: np.ndarray) -> np.ndarray:
        distances = np.abs(wrap_local(values[..., None] - anchors))
        minimum = distances.min(axis=-1, keepdims=True)
        return anchors[np.argmax(distances <= minimum + 1e-12, axis=-1)]

    targets = nearest_local(angles)
    initial_distance = np.abs(wrap_local(angles - targets))
    relaxed = angles.copy()
    for _ in range(3):
        relaxed = wrap_local(relaxed + 0.5 * wrap_local(targets - relaxed))
    final_targets = nearest_local(relaxed)
    final_distance = np.abs(wrap_local(relaxed - targets))
    relaxation_error = float(np.max(np.abs(final_distance - initial_distance / 8.0)))
    codeword_changes = int(np.sum(np.abs(wrap_local(final_targets - targets)) > 1e-12))
    record(
        "fixed-target circular relaxation",
        codeword_changes == 0 and relaxation_error < 2e-12,
        f"angles={len(angles)}, ties=8, changes={codeword_changes}, max_error={relaxation_error}",
    )

    return {
        "all_passed": all(check["passed"] for check in checks),
        "checks_passed": len(checks),
        "theorem_cases_checked": theorem_cases,
        "infidelity_cases_checked": infidelity_cases,
        "decomposition_cases_checked": decomposition_cases,
        "archived_K8_unaffected_values_reproduced_within_float_tolerance": reproduction_checks,
        "relaxation_audit": {
            "K": 8,
            "alpha": 0.5,
            "steps": 3,
            "random_angles": 20_000,
            "tie_midpoints": 8,
            "codeword_changes": codeword_changes,
            "maximum_residual_factor_error": relaxation_error,
        },
        "result_sha256": sha256(RESULTS_PATH),
        "metadata_sha256": sha256(METADATA_PATH),
        "experiment_script_sha256": sha256(HERE / "experiments" / "run_final_revision_study.py"),
        "backend_sha256": sha256(HERE / "experiments" / "vqc_backend.py"),
        "checks": checks,
    }


def build_paired_statistics(results: dict) -> dict:
    output = {}
    for dataset in DATASETS:
        output[dataset] = {}
        for k in K_VALUES:
            rows = results[dataset][str(k)]["per_seed"]
            output[dataset][str(k)] = {}
            for baseline in (
                "circular_ptq",
                "prior_fitted_coordinate_circular_kmeans",
                "ste_qat",
            ):
                accuracy_differences = [
                    row["methods"]["tcq"]["accuracy"] - row["methods"][baseline]["accuracy"]
                    for row in rows
                ]
                shock_differences = [
                    row["methods"]["tcq"]["gamma_local"] - row["methods"][baseline]["gamma_local"]
                    for row in rows
                ]
                reference_differences = [
                    row["methods"]["tcq"]["gamma_reference"]
                    - row["methods"][baseline]["gamma_reference"]
                    for row in rows
                ]
                output[dataset][str(k)][baseline] = {
                    "accuracy_tcq_minus_baseline": {
                        **paired_ci(accuracy_differences),
                        "wins_ties_losses": {
                            "wins": sum(value > 1e-7 for value in accuracy_differences),
                            "ties": sum(abs(value) <= 1e-7 for value in accuracy_differences),
                            "losses": sum(value < -1e-7 for value in accuracy_differences),
                        },
                    },
                    "local_shock_tcq_minus_baseline": {
                        **paired_ci(shock_differences),
                        "lower_ties_higher": {
                            "lower": sum(value < -1e-12 for value in shock_differences),
                            "ties": sum(abs(value) <= 1e-12 for value in shock_differences),
                            "higher": sum(value > 1e-12 for value in shock_differences),
                        },
                    },
                    "reference_shock_tcq_minus_baseline": {
                        **paired_ci(reference_differences),
                        "lower_ties_higher": {
                            "lower": sum(value < -1e-12 for value in reference_differences),
                            "ties": sum(abs(value) <= 1e-12 for value in reference_differences),
                            "higher": sum(value > 1e-12 for value in reference_differences),
                        },
                    },
                }
    return output


def write_summary_csv(results: dict) -> None:
    with (DERIVED / "summary_statistics.csv").open("w", newline="") as handle:
        writer = csv.writer(handle)
        writer.writerow(
            [
                "dataset",
                "K",
                "method",
                "n",
                "accuracy_mean",
                "accuracy_sample_sd",
                "gamma_local_mean",
                "gamma_local_sample_sd",
                "gamma_reference_mean",
                "gamma_reference_sample_sd",
                "mean_infidelity_local_mean",
            ]
        )
        for dataset in DATASETS:
            for k in K_VALUES:
                aggregate = results[dataset][str(k)]["aggregate"]
                for method in METHODS:
                    values = aggregate[method]
                    writer.writerow(
                        [
                            dataset,
                            k,
                            method,
                            values["accuracy"]["n"],
                            values["accuracy"]["mean"],
                            values["accuracy"]["sample_sd"],
                            values["gamma_local"]["mean"],
                            values["gamma_local"]["sample_sd"],
                            values["gamma_reference"]["mean"],
                            values["gamma_reference"]["sample_sd"],
                            values["mean_infidelity_local"]["mean"],
                        ]
                    )


def write_main_k8_table(results: dict) -> None:
    lines = [
        r"\begin{table*}[t]",
        r"\caption{Primary-execution ten-seed test results at $K=8$. Values are mean $\pm$ sample SD. $\gamma_{\rm map}$ is the raw/latent-to-export projection diagnostic and $\gamma_{\rm ref}$ uses the independently selected continuous reference. For Continuous, Circular-PTQ, Prior-Fitted CKM, and T-CQ, $\gamma_{\rm map}=\gamma_{\rm loc}$; for STE-QAT it compares latent parameters with the exported hard circuit.}",
        r"\label{tab:main_k8}",
        r"\centering",
        r"\footnotesize",
        r"\begin{tabular}{llccc}",
        r"\toprule",
        r"Dataset & Method & Test accuracy & $\gamma_{\rm map}$ & $\gamma_{\rm ref}$ \\",
        r"\midrule",
    ]
    for dataset_index, dataset in enumerate(DATASETS):
        block = results[dataset]["8"]
        for method_index, method in enumerate(METHODS):
            accuracy = mean_sample_sd(metric_values(block, method, "accuracy"))
            local = mean_sample_sd(metric_values(block, method, "gamma_local"))
            reference = mean_sample_sd(metric_values(block, method, "gamma_reference"))
            dataset_cell = DATASET_LABEL[dataset] if method_index == 0 else ""
            lines.append(
                " & ".join(
                    [
                        dataset_cell,
                        METHOD_LABEL[method],
                        fmt_pm(*accuracy, digits=3),
                        fmt_pm(*local, digits=4),
                        fmt_pm(*reference, digits=4),
                    ]
                )
                + r" \\"
            )
        if dataset_index < len(DATASETS) - 1:
            lines.append(r"\midrule")
    lines.extend([r"\bottomrule", r"\end{tabular}", r"\end{table*}"])
    (TABLES / "table_main_k8.tex").write_text("\n".join(lines) + "\n")


def write_resolution_table(results: dict) -> None:
    lines = [
        r"\begin{table*}[t]",
        r"\caption{Primary-execution joint codebook-resolution and penalty-geometry sweep over ten matched seeds. Values are test mean $\pm$ sample SD.}",
        r"\label{tab:resolution}",
        r"\centering",
        r"\footnotesize",
        r"\begin{tabular}{llccc|ccc}",
        r"\toprule",
        r"& & \multicolumn{3}{c|}{Test accuracy} & \multicolumn{3}{c}{$\gamma_{\rm map}$} \\",
        r"Dataset & Method & $K=4$ & $K=8$ & $K=16$ & $K=4$ & $K=8$ & $K=16$ \\",
        r"\midrule",
    ]
    sweep_methods = ["circular_ptq", "ste_qat", "tcq"]
    for dataset_index, dataset in enumerate(DATASETS):
        for method_index, method in enumerate(sweep_methods):
            cells = [DATASET_LABEL[dataset] if method_index == 0 else "", METHOD_LABEL[method]]
            for metric, digits in (("accuracy", 3), ("gamma_local", 4)):
                for k in K_VALUES:
                    cells.append(fmt_pm(*mean_sample_sd(metric_values(results[dataset][str(k)], method, metric)), digits))
            lines.append(" & ".join(cells) + r" \\")
        if dataset_index < len(DATASETS) - 1:
            lines.append(r"\midrule")
    lines.extend([r"\bottomrule", r"\end{tabular}", r"\end{table*}"])
    (TABLES / "table_resolution.tex").write_text("\n".join(lines) + "\n")


def write_paired_k8_table(paired: dict) -> None:
    lines = [
        r"\begin{table*}[t]",
        r"\caption{Primary-execution paired ten-seed differences at $K=8$ with nominal two-sided 95\% $t$ intervals (9 d.f.). All differences are T-CQ minus baseline. For STE-QAT, $\gamma_{\rm map}$ is the latent-to-export diagnostic.}",
        r"\label{tab:paired_k8}",
        r"\centering",
        r"\footnotesize",
        r"\begin{tabular}{llcccc}",
        r"\toprule",
        r"Dataset & Baseline & Accuracy difference & Accuracy W/T/L & $\gamma_{\rm map}$ difference & $\gamma_{\rm ref}$ difference \\",
        r"\midrule",
    ]
    for dataset_index, dataset in enumerate(DATASETS):
        for baseline_index, baseline in enumerate(("circular_ptq", "ste_qat")):
            values = paired[dataset]["8"][baseline]
            accuracy = values["accuracy_tcq_minus_baseline"]
            shock = values["local_shock_tcq_minus_baseline"]
            reference = values["reference_shock_tcq_minus_baseline"]
            counts = accuracy["wins_ties_losses"]
            dataset_cell = DATASET_LABEL[dataset] if baseline_index == 0 else ""
            lines.append(
                f"{dataset_cell} & {METHOD_LABEL[baseline]} & "
                f"${accuracy['mean']:+.3f}\\,[{accuracy['lower']:+.3f},{accuracy['upper']:+.3f}]$ & "
                f"{counts['wins']}/{counts['ties']}/{counts['losses']} & "
                f"${shock['mean']:+.4f}\\,[{shock['lower']:+.4f},{shock['upper']:+.4f}]$ & "
                f"${reference['mean']:+.3f}\\,[{reference['lower']:+.3f},{reference['upper']:+.3f}]$ \\\\"
            )
        if dataset_index < len(DATASETS) - 1:
            lines.append(r"\midrule")
    lines.extend([r"\bottomrule", r"\end{tabular}", r"\end{table*}"])
    (TABLES / "table_paired_k8.tex").write_text("\n".join(lines) + "\n")


def write_schedule_table(results: dict) -> None:
    counts: dict[tuple, Counter] = defaultdict(Counter)
    for dataset in DATASETS:
        for k in K_VALUES:
            for row in results[dataset][str(k)]["per_seed"]:
                selected = row["selected_tcq"]
                counts[(dataset, k)][
                    (selected["tau"], selected["r"], selected["lambda_max"])
                ] += 1
    lines = [
        r"\begin{table}[t]",
        r"\caption{Most frequent validation-selected T-CQ schedule in each ten-seed condition. Counts are out of ten; ties in frequency are resolved only for display by lexicographic order.}",
        r"\label{tab:schedule_modes}",
        r"\centering",
        r"\footnotesize",
        r"\begin{tabular}{lccccc}",
        r"\toprule",
        r"Dataset & $K$ & $\tau$ & $r$ & $\lambda_{\max}$ & Count \\",
        r"\midrule",
    ]
    for dataset in DATASETS:
        for k in K_VALUES:
            frequency = counts[(dataset, k)]
            maximum = max(frequency.values())
            mode = sorted(config for config, count in frequency.items() if count == maximum)[0]
            lines.append(
                f"{DATASET_LABEL[dataset]} & {k} & {mode[0]:g} & {mode[1]:g} & {mode[2]:g} & {maximum} \\\\"
            )
    lines.extend([r"\bottomrule", r"\end{tabular}", r"\end{table}"])
    (TABLES / "table_schedule_modes.tex").write_text("\n".join(lines) + "\n")


def write_full_sensitivity_k8_table(results: dict) -> None:
    grouped: dict[str, dict[tuple, list[tuple[float, float]]]] = {}
    for dataset in DATASETS:
        values_by_config: dict[tuple, list[tuple[float, float]]] = defaultdict(list)
        for row in results[dataset]["8"]["per_seed"]:
            for candidate in row["all_candidate_validation"]:
                score = candidate["score"]
                values_by_config[tuple(candidate["config"])].append((-score[0], score[2]))
        grouped[dataset] = values_by_config
    configs = sorted(grouped[DATASETS[0]])
    lines = [
        r"\begin{table*}[t]",
        r"\caption{K=8 T-CQ sensitivity on validation data. Each cell is the ten-seed mean best hard-deployed validation accuracy / mean circular distance for that fixed schedule after validation-only checkpoint selection. Test data are excluded.}",
        r"\label{tab:sensitivity_k8}",
        r"\centering",
        r"\scriptsize",
        r"\begin{tabular}{ccc|cc|cc|cc}",
        r"\toprule",
        r"$\tau$ & $r$ & $\lambda_{\max}$ & \multicolumn{2}{c|}{Two Moons} & \multicolumn{2}{c|}{Iris} & \multicolumn{2}{c}{MNIST 3 vs. 6} \\",
        r" & & & Acc. & Dist. & Acc. & Dist. & Acc. & Dist. \\",
        r"\midrule",
    ]
    for config in configs:
        cells = [f"{config[0]:g}", f"{config[1]:g}", f"{config[2]:g}"]
        for dataset in DATASETS:
            values = grouped[dataset][config]
            cells.extend(
                [
                    f"{statistics.mean(value[0] for value in values):.3f}",
                    f"{statistics.mean(value[1] for value in values):.4f}",
                ]
            )
        lines.append(" & ".join(cells) + r" \\")
    lines.extend([r"\bottomrule", r"\end{tabular}", r"\end{table*}"])
    (TABLES / "table_full_sensitivity_k8.tex").write_text("\n".join(lines) + "\n")


def plot_main_k8(results: dict) -> None:
    fig, axes = plt.subplots(1, 3, figsize=(10.6, 3.1))
    x = np.arange(len(DATASETS))
    width = 0.16
    for method_index, method in enumerate(METHODS):
        means_by_metric = {metric: [] for metric in ("accuracy", "gamma_local", "gamma_reference")}
        sds_by_metric = {metric: [] for metric in means_by_metric}
        for dataset in DATASETS:
            block = results[dataset]["8"]
            for metric in means_by_metric:
                mean, sample_sd = mean_sample_sd(metric_values(block, method, metric))
                means_by_metric[metric].append(mean)
                sds_by_metric[metric].append(sample_sd)
        offset = (method_index - 2) * width
        for axis, metric in zip(axes, ("accuracy", "gamma_local", "gamma_reference")):
            plotted_means = np.asarray(means_by_metric[metric])
            if metric == "gamma_local":
                plotted_means = np.maximum(plotted_means, 1e-6)
            axis.bar(
                x + offset,
                plotted_means,
                width,
                yerr=sds_by_metric[metric],
                capsize=2.2,
                color=COLORS[method],
                label=METHOD_LABEL[method],
            )
    axes[0].set_ylabel("Test accuracy")
    axes[0].set_ylim(0.72, 1.02)
    axes[1].set_ylabel(r"Projection diagnostic $\gamma_{\rm map}$")
    axes[1].set_yscale("log")
    axes[1].set_ylim(1e-4, 1.0)
    axes[2].set_ylabel(r"Reference shock $\gamma_{\rm ref}$")
    axes[2].set_ylim(0.0, 1.95)
    labels = ["Two\nMoons", "Iris", "MNIST\n3 vs. 6"]
    for axis, title in zip(axes, ("Accuracy", "Deployment stability", "End-to-end displacement")):
        axis.set_title(title, fontsize=10, fontweight="bold")
        axis.set_xticks(x, labels)
        axis.grid(axis="y", alpha=0.24, linewidth=0.6)
        axis.spines[["top", "right"]].set_visible(False)
    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", ncol=5, frameon=False, bbox_to_anchor=(0.5, -0.04))
    fig.tight_layout(rect=(0, 0.14, 1, 1))
    fig.savefig(FIGURES / "fig_main_k8.pdf", bbox_inches="tight")
    fig.savefig(FIGURES / "fig_main_k8.png", dpi=260, bbox_inches="tight")
    plt.close(fig)


def plot_resolution(results: dict) -> None:
    methods = ["circular_ptq", "ste_qat", "tcq"]
    markers = {"circular_ptq": "o", "ste_qat": "s", "tcq": "^"}
    fig, axes = plt.subplots(2, 3, figsize=(10.6, 5.4), sharex=True)
    for column, dataset in enumerate(DATASETS):
        for method in methods:
            accuracy_means, accuracy_sds, shock_means, shock_sds = [], [], [], []
            for k in K_VALUES:
                block = results[dataset][str(k)]
                accuracy = mean_sample_sd(metric_values(block, method, "accuracy"))
                shock = mean_sample_sd(metric_values(block, method, "gamma_local"))
                accuracy_means.append(accuracy[0]); accuracy_sds.append(accuracy[1])
                shock_means.append(shock[0]); shock_sds.append(shock[1])
            axes[0, column].errorbar(
                K_VALUES,
                accuracy_means,
                yerr=accuracy_sds,
                marker=markers[method],
                color=COLORS[method],
                capsize=2.5,
                linewidth=1.8,
                label=METHOD_LABEL[method],
            )
            axes[1, column].errorbar(
                K_VALUES,
                shock_means,
                yerr=shock_sds,
                marker=markers[method],
                color=COLORS[method],
                capsize=2.5,
                linewidth=1.8,
            )
        axes[0, column].set_title(DATASET_LABEL[dataset], fontsize=10, fontweight="bold")
        axes[0, column].set_ylim(0.35 if dataset != "iris" else 0.4, 1.03)
        axes[1, column].set_yscale("log")
        axes[1, column].set_ylim(5e-4, 1.5)
        axes[1, column].set_xlabel("Codebook size $K$")
        for row in range(2):
            axes[row, column].set_xticks(K_VALUES)
            axes[row, column].grid(alpha=0.24, linewidth=0.6)
            axes[row, column].spines[["top", "right"]].set_visible(False)
    axes[0, 0].set_ylabel("Test accuracy")
    axes[1, 0].set_ylabel(r"Projection diagnostic $\gamma_{\rm map}$")
    handles, labels = axes[0, 0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", ncol=3, frameon=False, bbox_to_anchor=(0.5, -0.015))
    fig.tight_layout(rect=(0, 0.08, 1, 1))
    fig.savefig(FIGURES / "fig_resolution_sweep.pdf", bbox_inches="tight")
    fig.savefig(FIGURES / "fig_resolution_sweep.png", dpi=260, bbox_inches="tight")
    plt.close(fig)


def plot_convergence(results: dict) -> None:
    fig, axes = plt.subplots(1, 3, figsize=(10.6, 3.2))
    for axis, dataset in zip(axes, DATASETS):
        block = results[dataset]["8"]
        tcq_histories = [row["selected_tcq_history"] for row in block["per_seed"]]
        ste_histories = [row["ste_qat_history"] for row in block["per_seed"]]
        epochs = np.arange(1, 101)
        twin = axis.twinx()
        for method, histories, loss_key in (
            ("tcq", tcq_histories, "task_loss"),
            ("ste_qat", ste_histories, "train_task_loss_hard_forward"),
        ):
            losses = np.asarray([[point[loss_key] for point in history] for history in histories])
            distances = np.asarray(
                [[point["mean_codebook_distance"] for point in history] for history in histories]
            )
            loss_mean = losses.mean(axis=0)
            loss_sd = losses.std(axis=0, ddof=1)
            axis.plot(epochs, loss_mean, color=COLORS[method], linewidth=1.8, label=f"{METHOD_LABEL[method]} loss")
            axis.fill_between(epochs, loss_mean - loss_sd, loss_mean + loss_sd, color=COLORS[method], alpha=0.12)
            twin.plot(
                epochs,
                distances.mean(axis=0),
                color=COLORS[method],
                linestyle="--",
                linewidth=1.3,
                alpha=0.9,
            )
        twin.set_ylabel("Mean codebook distance", fontsize=8)
        twin.tick_params(axis="y", labelsize=7)
        twin.spines["top"].set_visible(False)
        axis.set_title(DATASET_LABEL[dataset], fontsize=10, fontweight="bold")
        axis.set_xlabel("Epoch")
        axis.set_ylabel("Training task MSE")
        axis.grid(alpha=0.22, linewidth=0.6)
        axis.spines[["top"]].set_visible(False)
    handles = [
        plt.Line2D([0], [0], color=COLORS["tcq"], lw=2, label="T-CQ task MSE"),
        plt.Line2D([0], [0], color=COLORS["ste_qat"], lw=2, label="STE-QAT task MSE"),
        plt.Line2D([0], [0], color=COLORS["tcq"], lw=1.5, ls="--", label="T-CQ distance"),
        plt.Line2D([0], [0], color=COLORS["ste_qat"], lw=1.5, ls="--", label="STE-QAT distance"),
    ]
    fig.legend(handles=handles, loc="lower center", ncol=4, frameon=False, bbox_to_anchor=(0.5, -0.03))
    fig.tight_layout(rect=(0, 0.13, 1, 1))
    fig.savefig(FIGURES / "fig_convergence_comparison.pdf", bbox_inches="tight")
    fig.savefig(FIGURES / "fig_convergence_comparison.png", dpi=260, bbox_inches="tight")
    plt.close(fig)


def headline(results: dict, paired: dict) -> dict:
    output = {}
    for dataset in DATASETS:
        output[dataset] = {}
        for k in K_VALUES:
            block = results[dataset][str(k)]
            output[dataset][str(k)] = {}
            for method in ("circular_ptq", "ste_qat", "tcq"):
                output[dataset][str(k)][method] = {
                    "accuracy": mean_sample_sd(metric_values(block, method, "accuracy")),
                    "gamma_local": mean_sample_sd(metric_values(block, method, "gamma_local")),
                    "gamma_reference": mean_sample_sd(metric_values(block, method, "gamma_reference")),
                }
            tcq_shock = output[dataset][str(k)]["tcq"]["gamma_local"][0]
            output[dataset][str(k)]["shock_reduction_ratios"] = {
                baseline: output[dataset][str(k)][baseline]["gamma_local"][0] / tcq_shock
                for baseline in ("circular_ptq", "ste_qat")
            }
            output[dataset][str(k)]["paired"] = paired[dataset][str(k)]
    return output


def write_reports(results: dict, metadata: dict, paired: dict, audit_report: dict) -> None:
    summary = headline(results, paired)
    lines = [
        "# Final experiment report",
        "",
        "## Scope",
        "",
        "This final revision adds a hard-forward identity-gradient STE-QAT baseline, expands the codebook study to K in {4, 8, 16}, and evaluates ten matched seeds on Two Moons, Iris, and MNIST 3-vs-6. Trainable methods share data splits, initialization, Adam settings, learning rate, and a 100-epoch per-run horizon. T-CQ receives eleven validation-selected schedule runs per condition, so total tuning compute is not matched to STE-QAT.",
        "",
        "## Runtime and resources",
        "",
        f"- Wall runtime: {metadata['runtime_seconds']:.1f} seconds ({metadata['runtime_seconds']/60:.1f} minutes).",
        f"- Device: CPU, {metadata['machine']}, {metadata['logical_cpu_count']} logical cores; PyTorch used {metadata['torch_num_threads']} threads.",
        (
            f"- Peak process RSS: {metadata['peak_process_rss_bytes']/1024**3:.2f} GiB."
            if metadata.get("peak_process_rss_bytes") is not None
            else "- Peak process RSS: unavailable on this platform."
        ),
        f"- Python {metadata['python']}; PyTorch {metadata['torch']}; NumPy {metadata['numpy']}; scikit-learn {metadata['scikit_learn']}.",
        "- CPU brand was unavailable to the sandboxed process beyond the recorded architecture string; no model name is inferred.",
        "",
        "## K=8 headline results",
        "",
        "Values are ten-seed mean +/- sample SD.",
        "",
        "| Dataset | Method | Accuracy | Raw/latent-to-hard diagnostic | Reference shock |",
        "|---|---:|---:|---:|---:|",
    ]
    for dataset in DATASETS:
        for method in ("circular_ptq", "ste_qat", "tcq"):
            metrics = summary[dataset]["8"][method]
            lines.append(
                f"| {DATASET_LABEL[dataset]} | {METHOD_LABEL[method]} | "
                f"{metrics['accuracy'][0]:.3f} +/- {metrics['accuracy'][1]:.3f} | "
                f"{metrics['gamma_local'][0]:.4f} +/- {metrics['gamma_local'][1]:.4f} | "
                f"{metrics['gamma_reference'][0]:.4f} +/- {metrics['gamma_reference'][1]:.4f} |"
            )
    lines.extend(["", "## Paired K=8 interpretation", ""])
    for dataset in DATASETS:
        for baseline in ("circular_ptq", "ste_qat"):
            values = paired[dataset]["8"][baseline]
            accuracy = values["accuracy_tcq_minus_baseline"]
            shock = values["local_shock_tcq_minus_baseline"]
            reference = values["reference_shock_tcq_minus_baseline"]
            counts = accuracy["wins_ties_losses"]
            shock_counts = shock["lower_ties_higher"]
            lines.append(
                f"- {DATASET_LABEL[dataset]} versus {METHOD_LABEL[baseline]}: accuracy difference "
                f"{accuracy['mean']:+.3f} [{accuracy['lower']:+.3f}, {accuracy['upper']:+.3f}], "
                f"W/T/L={counts['wins']}/{counts['ties']}/{counts['losses']}; raw/latent-to-hard diagnostic difference "
                f"{shock['mean']:+.4f} [{shock['lower']:+.4f}, {shock['upper']:+.4f}], "
                f"lower/tie/higher={shock_counts['lower']}/{shock_counts['ties']}/{shock_counts['higher']}; "
                f"reference-shock difference {reference['mean']:+.3f} [{reference['lower']:+.3f}, {reference['upper']:+.3f}]."
            )
    lines.extend(
        [
            "",
            "## Resolution conclusions",
            "",
            "- K=4 exposes the coarse-resolution failure regime: STE-QAT is especially variable, and T-CQ does not uniformly beat Circular-PTQ in accuracy.",
            "- K=8 gives the clearest separation from post-training projection: T-CQ matches or slightly exceeds STE-QAT mean accuracy on all three tasks, has a far smaller continuous-reference displacement than STE-QAT, and remains close to its hard codebook.",
            "- STE-QAT's displayed raw/latent-to-export value diagnoses separation of the latent parameter vector from the exported hard circuit and is not interpreted as a measured runtime state switch.",
            "- K=16 reduces Circular-PTQ damage for all tasks. T-CQ retains lower mean raw-to-hard shock than Circular-PTQ, but its accuracy advantage is condition-dependent and validation-to-test reversals remain visible.",
            "- The evidence supports a local deployment-stability claim, not universal superiority and not closer reproduction of the independently trained continuous reference.",
            "",
            "## MNIST provenance",
            "",
            "The archived pipeline uses the complete 70,000-row OpenML mnist_784 version 1 table as its source pool. Within each seed it samples 100 threes and 100 sixes, creates a new stratified split, divides intensities by 255, fits four-component full-SVD PCA only on the training fold, and fits the [0, pi] min-max map only on the training fold. Held-out values are transformed without clipping. The original MNIST 60,000/10,000 partition is not preserved; the manuscript now says so explicitly.",
            "",
            "## Verification",
            "",
            f"- Automated checks passed: {audit_report['checks_passed']}.",
            f"- Observable-MSE cases checked: {audit_report['theorem_cases_checked']}.",
            f"- Infidelity-equivalence cases checked: {audit_report['infidelity_cases_checked']}.",
            f"- Minkowski decomposition cases checked: {audit_report['decomposition_cases_checked']}.",
            f"- Archived K=8 unaffected values reproduced within a 2e-6 floating-point tolerance: {audit_report['archived_K8_unaffected_values_reproduced_within_float_tolerance']} comparisons. T-CQ state metrics were intentionally recalculated under the stabilized validation tie rule.",
            f"- Fixed-target relaxation: 20,000 random angles plus all eight K=8 tie midpoints, {audit_report['relaxation_audit']['codeword_changes']} codeword changes, maximum residual-factor error {audit_report['relaxation_audit']['maximum_residual_factor_error']:.3e}.",
            f"- Result SHA-256: `{audit_report['result_sha256']}`.",
        ]
    )
    (REPORTS / "Experiment_Report.md").write_text("\n".join(lines) + "\n")

    k8_tcq_accuracy = [summary[dataset]["8"]["tcq"]["accuracy"][0] for dataset in DATASETS]
    k8_ste_accuracy = [summary[dataset]["8"]["ste_qat"]["accuracy"][0] for dataset in DATASETS]
    k8_tcq_shock = [summary[dataset]["8"]["tcq"]["gamma_local"][0] for dataset in DATASETS]
    k8_ste_shock = [summary[dataset]["8"]["ste_qat"]["gamma_local"][0] for dataset in DATASETS]
    k8_tcq_reference = [summary[dataset]["8"]["tcq"]["gamma_reference"][0] for dataset in DATASETS]
    k8_ste_reference = [summary[dataset]["8"]["ste_qat"]["gamma_reference"][0] for dataset in DATASETS]
    k8_ratios = [k8_ste_shock[index] / k8_tcq_shock[index] for index in range(len(DATASETS))]
    ready = [
        "# Manuscript-ready result text",
        "",
        f"At K=8, T-CQ obtained mean test accuracies of {k8_tcq_accuracy[0]:.3f}, {k8_tcq_accuracy[1]:.3f}, and {k8_tcq_accuracy[2]:.3f} on Two Moons, Iris, and MNIST 3-vs-6, compared with {k8_ste_accuracy[0]:.3f}, {k8_ste_accuracy[1]:.3f}, and {k8_ste_accuracy[2]:.3f} for matched STE-QAT. T-CQ's continuous-reference shocks were {k8_tcq_reference[0]:.4f}, {k8_tcq_reference[1]:.4f}, and {k8_tcq_reference[2]:.4f}, compared with {k8_ste_reference[0]:.4f}, {k8_ste_reference[1]:.4f}, and {k8_ste_reference[2]:.4f} for STE-QAT; all three paired mean intervals favor T-CQ. Paired accuracy intervals include zero, so the evidence supports competitive accuracy and lower reference displacement rather than universal predictive superiority.",
        "",
        f"T-CQ's K=8 raw-to-hard shocks were {k8_tcq_shock[0]:.4f}, {k8_tcq_shock[1]:.4f}, and {k8_tcq_shock[2]:.4f}. STE-QAT's corresponding stored values ({k8_ste_shock[0]:.4f}, {k8_ste_shock[1]:.4f}, and {k8_ste_shock[2]:.4f}) are latent-to-export diagnostics, not measured runtime switching shocks. The coarse K=4 regime showed substantial accuracy variability, while at K=16 ordinary Circular-PTQ damage became smaller and T-CQ's accuracy advantage was condition-dependent.",
        "",
        "All reported deviations are sample standard deviations over ten matched seeds. Two-sided paired t intervals use nine degrees of freedom. Test data were evaluated only after validation-only checkpoint and schedule selection.",
    ]
    (REPORTS / "Manuscript_Ready_Result_Text.md").write_text("\n".join(ready) + "\n")


def main() -> None:
    for directory in (TABLES, FIGURES, REPORTS, DERIVED):
        directory.mkdir(parents=True, exist_ok=True)
    results = json.loads(RESULTS_PATH.read_text())
    metadata = json.loads(METADATA_PATH.read_text())
    audit_report = audit(results, metadata)
    paired = build_paired_statistics(results)
    (DERIVED / "evidence_audit.json").write_text(json.dumps(audit_report, indent=2))
    (DERIVED / "paired_statistics.json").write_text(json.dumps(paired, indent=2))
    write_summary_csv(results)
    write_main_k8_table(results)
    write_resolution_table(results)
    write_paired_k8_table(paired)
    write_schedule_table(results)
    write_full_sensitivity_k8_table(results)
    plot_main_k8(results)
    plot_resolution(results)
    plot_convergence(results)
    write_reports(results, metadata, paired, audit_report)
    print(
        json.dumps(
            {
                key: audit_report[key]
                for key in (
                    "all_passed",
                    "checks_passed",
                    "theorem_cases_checked",
                    "infidelity_cases_checked",
                    "decomposition_cases_checked",
                    "archived_K8_unaffected_values_reproduced_within_float_tolerance",
                    "result_sha256",
                )
            },
            indent=2,
        )
    )


if __name__ == "__main__":
    main()


==> experiments/run_final_revision_study.py <==
#!/usr/bin/env python3
"""Matched final-revision study for Quantum Shock and T-CQ.

The study adds an explicit straight-through-estimator quantization-aware
training (STE-QAT) baseline, evaluates K in {4, 8, 16}, and uses ten matched
seeds.  Every method within a dataset/seed starts from the same parameter
initialization and uses the same train/validation/test split, optimizer,
learning rate, and epoch budget.  Test data are evaluated only after
validation-only checkpoint and T-CQ schedule selection.

The MNIST source pool is the complete 70,000-row OpenML ``mnist_784`` version
1 table.  Two hundred records (100 threes and 100 sixes) are sampled from that
pool within each seed before a new stratified 60/15/25 split is constructed.
This intentionally records the archived implementation rather than claiming
use of the original MNIST 60,000/10,000 partition.
"""

from __future__ import annotations

import argparse
import json
import os
import platform
import subprocess
import time
from collections.abc import Iterable
from pathlib import Path

try:
    import resource as _resource
except ImportError:  # Windows does not provide the POSIX resource module.
    _resource = None

THREAD_COUNT = int(os.environ.get("TCQ_NUM_THREADS", "4"))
for variable in (
    "OMP_NUM_THREADS",
    "MKL_NUM_THREADS",
    "OPENBLAS_NUM_THREADS",
    "NUMEXPR_NUM_THREADS",
    "VECLIB_MAXIMUM_THREADS",
):
    os.environ.setdefault(variable, str(THREAD_COUNT))

import numpy as np
import torch
import torch.nn.functional as F
from sklearn.datasets import fetch_openml, load_iris, make_moons
from sklearn.decomposition import PCA
from sklearn.model_selection import train_test_split
from sklearn.preprocessing import MinMaxScaler

from vqc_backend import forward_vqc

torch.set_num_threads(THREAD_COUNT)
torch.set_num_interop_threads(1)
torch.use_deterministic_algorithms(True)


EPOCHS = 100
LEARNING_RATE = 0.05
N_PARAMETERS = 16
K_VALUES = [4, 8, 16]
DEFAULT_SEEDS = [42, 123, 7, 99, 2024, 31415, 2718, 1618, 808, 1337]
DATASETS = ["two_moons", "iris", "mnist_3v6"]
TCQ_GRID = [
    (0.4, 5.0, 0.10),
    (0.4, 5.0, 0.30),
    (0.4, 5.0, 0.60),
    (0.6, 2.0, 0.10),
    (0.6, 5.0, 0.10),
    (0.6, 5.0, 0.30),
    (0.6, 5.0, 0.60),
    (0.6, 10.0, 0.30),
    (0.8, 5.0, 0.10),
    (0.8, 5.0, 0.30),
    (0.8, 5.0, 0.60),
]
TIE_TOLERANCE = 1e-12
VALIDATION_METRIC_DECIMALS = 7
DISTANCE_DECIMALS = 12


def wrap(values: np.ndarray | float) -> np.ndarray:
    return (np.asarray(values) + np.pi) % (2.0 * np.pi) - np.pi


def circular_distance(a: np.ndarray | float, b: np.ndarray | float) -> np.ndarray:
    return np.abs(wrap(np.asarray(a) - np.asarray(b)))


def codebook(k: int) -> np.ndarray:
    return wrap(2.0 * np.pi * np.arange(k) / k)


def nearest(theta: np.ndarray | float, anchors: np.ndarray) -> np.ndarray:
    """Nearest circular codeword with deterministic phase-index tie handling."""
    distances = circular_distance(np.asarray(theta)[..., None], np.asarray(anchors))
    minimum = distances.min(axis=-1, keepdims=True)
    tied = distances <= minimum + TIE_TOLERANCE
    return np.asarray(anchors)[np.argmax(tied, axis=-1)]


def ste_quantize(parameters: torch.Tensor, k: int) -> torch.Tensor:
    """Hard-forward, identity-backward uniform circular quantizer.

    The hard value is used in the forward pass.  The expression has derivative
    one with respect to ``parameters``, which is the standard identity STE.
    ``argmin`` returns the first phase-zero codebook index at an exact tie.
    """
    grid = torch.as_tensor(codebook(k), dtype=parameters.dtype, device=parameters.device)
    differences = torch.remainder(parameters[..., None] - grid + np.pi, 2.0 * np.pi) - np.pi
    indices = torch.argmin(torch.abs(differences), dim=-1)
    hard = grid[indices]
    return parameters + (hard - parameters).detach()


def load_raw(dataset: str, seed: int, cache: Path) -> tuple[np.ndarray, np.ndarray, dict]:
    if dataset == "two_moons":
        x, y = make_moons(200, noise=0.15, random_state=seed)
        return x, y, {"source_pool": "sklearn.make_moons(n_samples=200, noise=0.15)"}
    if dataset == "iris":
        data = load_iris()
        mask = data.target < 2
        return (
            data.data[mask].astype("float32"),
            data.target[mask],
            {"source_pool": "sklearn Iris classes 0 and 1 (100 records)"},
        )
    if dataset == "mnist_3v6":
        data = fetch_openml(
            "mnist_784",
            version=1,
            as_frame=False,
            parser="liac-arff",
            data_home=str(cache),
        )
        labels = data.target.astype(int)
        mask = np.isin(labels, [3, 6])
        full_x = data.data[mask].astype("float32") / 255.0
        full_y = (labels[mask] == 6).astype(int)
        rng = np.random.default_rng(seed)
        indices = np.r_[
            rng.choice(np.flatnonzero(full_y == 0), 100, replace=False),
            rng.choice(np.flatnonzero(full_y == 1), 100, replace=False),
        ]
        rng.shuffle(indices)
        provenance = {
            "source_pool": "complete 70,000-row OpenML mnist_784 version 1 table",
            "source_pool_records": int(len(data.target)),
            "class_records_sampled": {"3": 100, "6": 100},
            "pixel_normalization": "divide uint8-scale intensities by 255",
            "official_partition_preserved": False,
        }
        return full_x[indices], full_y[indices], provenance
    raise ValueError(f"unknown dataset: {dataset}")


def prepare(dataset: str, seed: int, cache: Path) -> tuple[tuple[torch.Tensor, ...], dict]:
    x, y, provenance = load_raw(dataset, seed, cache)
    x_trainval, x_test, y_trainval, y_test = train_test_split(
        x, y, test_size=0.25, random_state=seed, stratify=y
    )
    x_train, x_validation, y_train, y_validation = train_test_split(
        x_trainval,
        y_trainval,
        test_size=0.20,
        random_state=seed + 10_000,
        stratify=y_trainval,
    )
    provenance.update(
        {
            "train": int(len(y_train)),
            "validation": int(len(y_validation)),
            "test": int(len(y_test)),
            "test_fraction_first_split": 0.25,
            "validation_fraction_of_trainval": 0.20,
            "first_split_random_state": seed,
            "second_split_random_state": seed + 10_000,
            "stratified": True,
        }
    )
    if dataset == "mnist_3v6":
        pca = PCA(4, svd_solver="full")
        x_train = pca.fit_transform(x_train)
        x_validation = pca.transform(x_validation)
        x_test = pca.transform(x_test)
        provenance.update(
            {
                "pca_components": 4,
                "pca_solver": "full",
                "pca_fit_scope": "training fold only",
                "pca_explained_variance_ratio": pca.explained_variance_ratio_.tolist(),
            }
        )
    scaler = MinMaxScaler((0.0, np.pi), clip=False)
    x_train = scaler.fit_transform(x_train)
    x_validation = scaler.transform(x_validation)
    x_test = scaler.transform(x_test)
    provenance.update(
        {
            "minmax_feature_range": [0.0, float(np.pi)],
            "minmax_fit_scope": "training fold only",
            "heldout_clipping": False,
        }
    )

    tensor = lambda values: torch.tensor(values, dtype=torch.float32)
    return (
        tensor(x_train),
        tensor(x_validation),
        tensor(x_test),
        tensor(2 * y_train - 1),
        tensor(2 * y_validation - 1),
        tensor(2 * y_test - 1),
    ), provenance


def accuracy_loss(x: torch.Tensor, y: torch.Tensor, parameters: np.ndarray) -> tuple[float, float]:
    with torch.no_grad():
        output, _ = forward_vqc(x, torch.tensor(parameters, dtype=torch.float32))
    prediction = torch.where(output >= 0, 1.0, -1.0)
    return float((prediction == y).float().mean()), float(F.mse_loss(output, y))


def normalized_lambda(epoch: int, tau: float, rate: float, maximum: float) -> float:
    start = int(tau * EPOCHS)
    if epoch < start:
        return 0.0
    unit_time = (epoch - start) / max(1, EPOCHS - 1 - start)
    return float(maximum * (1.0 - np.exp(-rate * unit_time)) / (1.0 - np.exp(-rate)))


def train_continuous(
    x_train: torch.Tensor,
    y_train: torch.Tensor,
    x_validation: torch.Tensor,
    y_validation: torch.Tensor,
    initialization: torch.Tensor,
) -> dict:
    parameters = torch.nn.Parameter(initialization.clone())
    optimizer = torch.optim.Adam([parameters], lr=LEARNING_RATE)
    history = []
    best = None
    for epoch in range(EPOCHS):
        optimizer.zero_grad()
        output, _ = forward_vqc(x_train, parameters)
        task_loss = F.mse_loss(output, y_train)
        task_loss.backward()
        optimizer.step()
        raw = parameters.detach().numpy().copy()
        val_accuracy, val_loss = accuracy_loss(x_validation, y_validation, raw)
        score = (
            -round(val_accuracy, VALIDATION_METRIC_DECIMALS),
            round(val_loss, VALIDATION_METRIC_DECIMALS),
            epoch,
        )
        if best is None or score < best[0]:
            best = (score, raw.copy(), epoch + 1)
        history.append(
            {
                "epoch": epoch + 1,
                "train_task_loss": float(task_loss.detach()),
                "validation_accuracy": val_accuracy,
                "validation_loss": val_loss,
            }
        )
    assert best is not None
    return {"score": best[0], "raw": best[1], "epoch": best[2], "history": history}


def train_tcq(
    x_train: torch.Tensor,
    y_train: torch.Tensor,
    x_validation: torch.Tensor,
    y_validation: torch.Tensor,
    initialization: torch.Tensor,
    k: int,
    config: tuple[float, float, float],
) -> dict:
    tau, rate, maximum = config
    parameters = torch.nn.Parameter(initialization.clone())
    optimizer = torch.optim.Adam([parameters], lr=LEARNING_RATE)
    anchors = codebook(k)
    history = []
    best = None
    for epoch in range(EPOCHS):
        optimizer.zero_grad()
        output, _ = forward_vqc(x_train, parameters)
        task_loss = F.mse_loss(output, y_train)
        weight = normalized_lambda(epoch, tau, rate, maximum)
        geometry_loss = torch.mean(torch.sin((k / 2.0) * parameters) ** 2)
        total_loss = task_loss + weight * geometry_loss
        total_loss.backward()
        optimizer.step()
        raw = parameters.detach().numpy().copy()
        deployed = nearest(raw, anchors)
        val_accuracy, val_loss = accuracy_loss(x_validation, y_validation, deployed)
        mean_distance = float(np.mean(circular_distance(raw, deployed)))
        score = (
            -round(val_accuracy, VALIDATION_METRIC_DECIMALS),
            round(val_loss, VALIDATION_METRIC_DECIMALS),
            round(mean_distance, DISTANCE_DECIMALS),
            epoch,
        )
        if epoch >= int(tau * EPOCHS) and (best is None or score < best[0]):
            best = (score, deployed.copy(), raw.copy(), epoch + 1)
        history.append(
            {
                "epoch": epoch + 1,
                "task_loss": float(task_loss.detach()),
                "geometry_loss": float(geometry_loss.detach()),
                "lambda": weight,
                "deployed_validation_accuracy": val_accuracy,
                "deployed_validation_loss": val_loss,
                "mean_codebook_distance": mean_distance,
            }
        )
    assert best is not None
    return {
        "score": best[0],
        "deployed": best[1],
        "raw": best[2],
        "epoch": best[3],
        "history": history,
        "config": config,
    }


def train_ste_qat(
    x_train: torch.Tensor,
    y_train: torch.Tensor,
    x_validation: torch.Tensor,
    y_validation: torch.Tensor,
    initialization: torch.Tensor,
    k: int,
) -> dict:
    parameters = torch.nn.Parameter(initialization.clone())
    optimizer = torch.optim.Adam([parameters], lr=LEARNING_RATE)
    anchors = codebook(k)
    history = []
    best = None
    for epoch in range(EPOCHS):
        optimizer.zero_grad()
        quantized_ste = ste_quantize(parameters, k)
        output, _ = forward_vqc(x_train, quantized_ste)
        task_loss = F.mse_loss(output, y_train)
        task_loss.backward()
        optimizer.step()
        raw = parameters.detach().numpy().copy()
        deployed = nearest(raw, anchors)
        val_accuracy, val_loss = accuracy_loss(x_validation, y_validation, deployed)
        mean_distance = float(np.mean(circular_distance(raw, deployed)))
        score = (
            -round(val_accuracy, VALIDATION_METRIC_DECIMALS),
            round(val_loss, VALIDATION_METRIC_DECIMALS),
            round(mean_distance, DISTANCE_DECIMALS),
            epoch,
        )
        if best is None or score < best[0]:
            best = (score, deployed.copy(), raw.copy(), epoch + 1)
        history.append(
            {
                "epoch": epoch + 1,
                "train_task_loss_hard_forward": float(task_loss.detach()),
                "deployed_validation_accuracy": val_accuracy,
                "deployed_validation_loss": val_loss,
                "mean_codebook_distance": mean_distance,
            }
        )
    assert best is not None
    return {
        "score": best[0],
        "deployed": best[1],
        "raw": best[2],
        "epoch": best[3],
        "history": history,
        "definition": "hard uniform circular quantizer in forward pass; identity STE in backward pass",
    }


def circular_kmeans(samples: np.ndarray, k: int, seed: int, n_init: int = 10) -> np.ndarray:
    rng = np.random.default_rng(seed)
    best = None
    for _ in range(n_init):
        centers = samples[rng.choice(len(samples), k, replace=False)].copy()
        for _ in range(200):
            labels = np.argmin(
                np.sum(circular_distance(samples[:, None, :], centers[None, :, :]) ** 2, axis=2),
                axis=1,
            )
            updated = centers.copy()
            for index in range(k):
                cluster = samples[labels == index]
                if len(cluster):
                    updated[index] = np.arctan2(
                        np.mean(np.sin(cluster), axis=0),
                        np.mean(np.cos(cluster), axis=0),
                    )
            if np.max(circular_distance(updated, centers)) < 1e-7:
                centers = updated
                break
            centers = updated
        inertia = float(
            np.sum(
                np.min(
                    np.sum(circular_distance(samples[:, None, :], centers[None, :, :]) ** 2, axis=2),
                    axis=1,
                )
            )
        )
        if best is None or inertia < best[0]:
            best = (inertia, centers.copy())
    assert best is not None
    return best[1]


def coordinate_circular_kmeans(pool: np.ndarray, k: int, seed: int) -> list[np.ndarray]:
    return [circular_kmeans(pool[:, index, None], k, seed + index)[:, 0] for index in range(pool.shape[1])]


def state_pair_metrics(states_a: torch.Tensor, states_b: torch.Tensor) -> dict:
    overlaps = torch.abs(torch.sum(states_a.conj() * states_b, dim=1)).clamp(0.0, 1.0)
    distances = torch.acos(overlaps)
    infidelity = 1.0 - overlaps**2
    return {
        "gamma_fs": float(torch.mean(distances**2)),
        "mean_infidelity": float(torch.mean(infidelity)),
    }


def evaluate_deployment(
    x: torch.Tensor,
    y: torch.Tensor,
    reference_output: torch.Tensor,
    reference_states: torch.Tensor,
    raw_parameters: np.ndarray,
    deployed_parameters: np.ndarray,
) -> dict:
    with torch.no_grad():
        raw_output, raw_states = forward_vqc(x, torch.tensor(raw_parameters, dtype=torch.float32))
        deployed_output, deployed_states = forward_vqc(x, torch.tensor(deployed_parameters, dtype=torch.float32))
    prediction = torch.where(deployed_output >= 0, 1.0, -1.0)
    local = state_pair_metrics(raw_states, deployed_states)
    drift = state_pair_metrics(reference_states, raw_states)
    reference = state_pair_metrics(reference_states, deployed_states)
    return {
        "accuracy": float((prediction == y).float().mean()),
        "test_task_mse": float(F.mse_loss(deployed_output, y)),
        "gamma_local": local["gamma_fs"],
        "mean_infidelity_local": local["mean_infidelity"],
        "prediction_mse_local": float(torch.mean((raw_output - deployed_output) ** 2)),
        "gamma_drift": drift["gamma_fs"],
        "mean_infidelity_drift": drift["mean_infidelity"],
        "prediction_mse_drift": float(torch.mean((reference_output - raw_output) ** 2)),
        "gamma_reference": reference["gamma_fs"],
        "mean_infidelity_reference": reference["mean_infidelity"],
        "prediction_mse_reference": float(torch.mean((reference_output - deployed_output) ** 2)),
        "mean_codebook_distance": float(np.mean(circular_distance(raw_parameters, deployed_parameters))),
    }


def aggregate_rows(rows: list[dict]) -> dict:
    methods = sorted(rows[0]["methods"])
    metrics = [
        "accuracy",
        "test_task_mse",
        "gamma_local",
        "mean_infidelity_local",
        "prediction_mse_local",
        "gamma_drift",
        "gamma_reference",
        "mean_infidelity_reference",
        "prediction_mse_reference",
        "mean_codebook_distance",
    ]
    aggregate = {}
    for method in methods:
        aggregate[method] = {}
        for metric in metrics:
            values = np.asarray([row["methods"][method][metric] for row in rows], dtype=float)
            aggregate[method][metric] = {
                "mean": float(values.mean()),
                "sample_sd": float(values.std(ddof=1)),
                "n": int(len(values)),
            }
    return aggregate


def paired_summary(rows: list[dict], method: str, baseline: str) -> dict:
    summary = {}
    for metric in ("accuracy", "gamma_local", "gamma_reference"):
        differences = np.asarray(
            [row["methods"][method][metric] - row["methods"][baseline][metric] for row in rows],
            dtype=float,
        )
        summary[metric] = {
            "mean_difference": float(differences.mean()),
            "sample_sd_difference": float(differences.std(ddof=1)),
            "per_seed": differences.tolist(),
        }
    return summary


def run_dataset_k(
    dataset: str,
    k: int,
    seeds: Iterable[int],
    cache: Path,
    prepared: dict[int, tuple[tuple[torch.Tensor, ...], dict, torch.Tensor, dict]],
) -> dict:
    rows = []
    started = time.perf_counter()
    for seed in seeds:
        data, provenance, initialization, continuous = prepared[seed]
        x_train, x_validation, x_test, y_train, y_validation, y_test = data
        candidates = [
            train_tcq(x_train, y_train, x_validation, y_validation, initialization, k, config)
            for config in TCQ_GRID
        ]
        chosen_tcq = min(candidates, key=lambda candidate: candidate["score"])
        ste = train_ste_qat(x_train, y_train, x_validation, y_validation, initialization, k)

        continuous_parameters = continuous["raw"]
        with torch.no_grad():
            reference_output, reference_states = forward_vqc(
                x_test, torch.tensor(continuous_parameters, dtype=torch.float32)
            )
        anchors = codebook(k)
        circular_parameters = nearest(continuous_parameters, anchors)

        baseline_seed = seed if k == 8 else seed + 100_000 * k
        rng = np.random.default_rng(baseline_seed)
        # Preserve the archived K=8 RNG stream: the historical study drew the
        # coordinate-wise random-anchor control before drawing this prior.
        rng.uniform(-np.pi, np.pi, (N_PARAMETERS, k))
        prior = rng.uniform(-np.pi, np.pi, (500, N_PARAMETERS))
        coordinate_centers = coordinate_circular_kmeans(prior, k, baseline_seed)
        prior_fitted_parameters = np.asarray(
            [nearest(continuous_parameters[index], coordinate_centers[index]) for index in range(N_PARAMETERS)]
        )

        methods = {
            "continuous": evaluate_deployment(
                x_test,
                y_test,
                reference_output,
                reference_states,
                continuous_parameters,
                continuous_parameters,
            ),
            "circular_ptq": evaluate_deployment(
                x_test,
                y_test,
                reference_output,
                reference_states,
                continuous_parameters,
                circular_parameters,
            ),
            "prior_fitted_coordinate_circular_kmeans": evaluate_deployment(
                x_test,
                y_test,
                reference_output,
                reference_states,
                continuous_parameters,
                prior_fitted_parameters,
            ),
            "ste_qat": evaluate_deployment(
                x_test,
                y_test,
                reference_output,
                reference_states,
                ste["raw"],
                ste["deployed"],
            ),
            "tcq": evaluate_deployment(
                x_test,
                y_test,
                reference_output,
                reference_states,
                chosen_tcq["raw"],
                chosen_tcq["deployed"],
            ),
        }

        row = {
            "seed": seed,
            "K": k,
            "preprocessing": provenance,
            "continuous_selection": {"epoch": continuous["epoch"], "validation_score": continuous["score"]},
            "ste_qat_selection": {"epoch": ste["epoch"], "validation_score": ste["score"]},
            "selected_tcq": {
                "tau": chosen_tcq["config"][0],
                "r": chosen_tcq["config"][1],
                "lambda_max": chosen_tcq["config"][2],
                "checkpoint_epoch": chosen_tcq["epoch"],
                "validation_score": chosen_tcq["score"],
            },
            "methods": methods,
            "ste_qat_history": ste["history"],
            "selected_tcq_history": chosen_tcq["history"],
            "all_candidate_validation": [
                {
                    "config": candidate["config"],
                    "score": candidate["score"],
                    "epoch": candidate["epoch"],
                }
                for candidate in candidates
            ],
        }
        rows.append(row)
        brief = {
            method: {
                "acc": round(values["accuracy"], 3),
                "shock": round(values["gamma_local"], 4),
            }
            for method, values in methods.items()
        }
        print(
            f"{dataset} K={k} seed={seed} T-CQ={chosen_tcq['config']} "
            f"epoch={chosen_tcq['epoch']} {brief}",
            flush=True,
        )
    comparisons = {
        baseline: paired_summary(rows, "tcq", baseline)
        for baseline in (
            "circular_ptq",
            "prior_fitted_coordinate_circular_kmeans",
            "ste_qat",
        )
    }
    return {
        "per_seed": rows,
        "aggregate": aggregate_rows(rows),
        "paired_tcq_minus_baseline": comparisons,
        "runtime_seconds": time.perf_counter() - started,
    }


def cpu_brand() -> str | None:
    if platform.system() == "Darwin":
        try:
            return subprocess.check_output(
                ["sysctl", "-n", "machdep.cpu.brand_string"],
                text=True,
                stderr=subprocess.DEVNULL,
            ).strip()
        except (OSError, subprocess.CalledProcessError):
            return platform.processor() or None
    return platform.processor() or None


def peak_rss_bytes() -> int | None:
    if _resource is None:
        return None
    value = int(_resource.getrusage(_resource.RUSAGE_SELF).ru_maxrss)
    return value if platform.system() == "Darwin" else value * 1024


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--out", type=Path, default=Path("../results"))
    parser.add_argument("--cache", type=Path, default=Path("../../openml_cache_recalibrated"))
    parser.add_argument("--datasets", nargs="+", choices=DATASETS, default=DATASETS)
    parser.add_argument("--k-values", nargs="+", type=int, default=K_VALUES)
    parser.add_argument("--seeds", nargs="+", type=int, default=DEFAULT_SEEDS)
    args = parser.parse_args()
    if any(k not in K_VALUES for k in args.k_values):
        raise ValueError(f"supported K values are {K_VALUES}")

    args.out.mkdir(parents=True, exist_ok=True)
    absolute_cache = args.cache.resolve()
    started_wall = time.time()
    started_perf = time.perf_counter()
    results: dict[str, dict[str, dict]] = {}
    preparation_runtime = {}

    for dataset in args.datasets:
        prep_started = time.perf_counter()
        prepared = {}
        for seed in args.seeds:
            data, provenance = prepare(dataset, seed, absolute_cache)
            x_train, x_validation, _, y_train, y_validation, _ = data
            torch.manual_seed(seed)
            np.random.seed(seed)
            initialization = torch.empty(N_PARAMETERS).uniform_(-np.pi, np.pi)
            continuous = train_continuous(
                x_train, y_train, x_validation, y_validation, initialization
            )
            prepared[seed] = (data, provenance, initialization, continuous)
        preparation_runtime[dataset] = time.perf_counter() - prep_started
        results[dataset] = {}
        for k in args.k_values:
            results[dataset][str(k)] = run_dataset_k(
                dataset, k, args.seeds, absolute_cache, prepared
            )
            temporary = args.out / "final_revision_results.partial.json"
            temporary.write_text(json.dumps(results, indent=2))

    elapsed = time.perf_counter() - started_perf
    result_path = args.out / "final_revision_results.json"
    result_path.write_text(json.dumps(results, indent=2))
    metadata = {
        "started_unix_seconds": started_wall,
        "runtime_seconds": elapsed,
        "preparation_and_continuous_runtime_seconds": preparation_runtime,
        "python": platform.python_version(),
        "torch": torch.__version__,
        "numpy": np.__version__,
        "scikit_learn": __import__("sklearn").__version__,
        "device": "cpu",
        "cpu_brand": cpu_brand(),
        "machine": platform.machine(),
        "logical_cpu_count": os.cpu_count(),
        "torch_num_threads": torch.get_num_threads(),
        "torch_num_threads_requested": THREAD_COUNT,
        "torch_num_threads_effective": torch.get_num_threads(),
        "torch_num_interop_threads": torch.get_num_interop_threads(),
        "deterministic_algorithms": torch.are_deterministic_algorithms_enabled(),
        "real_dtype": "torch.float32",
        "state_dtype": "torch.complex64",
        "peak_process_rss_bytes": peak_rss_bytes(),
        "seeds": args.seeds,
        "datasets": args.datasets,
        "K_values": args.k_values,
        "epochs": EPOCHS,
        "learning_rate": LEARNING_RATE,
        "optimizer": "torch.optim.Adam with default beta and epsilon settings",
        "loss": "full-batch mean squared error",
        "tcq_validation_grid": TCQ_GRID,
        "selection_rule": "highest hard-deployed validation accuracy; lowest hard-deployed validation MSE; smallest circular codebook distance; earliest epoch, with accuracy/loss compared after rounding to 7 decimal places and distance after rounding to 12 decimal places",
        "validation_metric_comparison_decimals": VALIDATION_METRIC_DECIMALS,
        "distance_comparison_decimals": DISTANCE_DECIMALS,
        "test_used_for_selection": False,
        "ste_qat_definition": "hard uniform circular quantizer in forward pass and identity straight-through derivative in backward pass",
        "tie_rule": f"smallest phase-zero codebook index among distances within {TIE_TOLERANCE:g} of the minimum",
        "result_file": str(result_path),
    }
    metadata_path = args.out / "final_revision_run_metadata.json"
    metadata_path.write_text(json.dumps(metadata, indent=2))
    partial = args.out / "final_revision_results.partial.json"
    if partial.exists():
        partial.unlink()
    print(json.dumps(metadata, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> experiments/vqc_backend.py <==
"""Minimal four-qubit state-vector backend used by the final study."""

import torch

__all__ = ["forward_vqc"]


def rot_y(theta: torch.Tensor) -> torch.Tensor:
    c = torch.cos(theta / 2.0)
    s = torch.sin(theta / 2.0)
    row0 = torch.stack([c, -s], dim=-1)
    row1 = torch.stack([s, c], dim=-1)
    return torch.stack([row0, row1], dim=-2).to(torch.complex64)


def rot_z(phi: torch.Tensor) -> torch.Tensor:
    e_neg = torch.exp(-1j * phi / 2.0)
    e_pos = torch.exp(1j * phi / 2.0)
    zeros = torch.zeros_like(phi)
    row0 = torch.stack([e_neg, zeros], dim=-1)
    row1 = torch.stack([zeros, e_pos], dim=-1)
    return torch.stack([row0, row1], dim=-2).to(torch.complex64)


def apply_single_qubit_gate(
    state: torch.Tensor,
    gate: torch.Tensor,
    wire: int,
    n_qubits: int = 4,
) -> torch.Tensor:
    batch = state.shape[0]
    target_axis = wire + 1
    moved = torch.movedim(state, target_axis, -1)
    flattened = moved.contiguous().view(batch, -1, 2)
    if gate.dim() == 2:
        output = torch.matmul(flattened, gate.T)
    else:
        output = torch.bmm(flattened, gate.transpose(-1, -2))
    output = output.view(moved.shape)
    return torch.movedim(output, -1, target_axis)


def apply_cnot(
    state: torch.Tensor,
    control: int,
    target: int,
    n_qubits: int = 4,
) -> torch.Tensor:
    control_axis = control + 1
    target_axis = target + 1
    slices_zero = [slice(None)] * (n_qubits + 1)
    slices_one = [slice(None)] * (n_qubits + 1)
    slices_zero[control_axis] = 1
    slices_zero[target_axis] = 0
    slices_one[control_axis] = 1
    slices_one[target_axis] = 1

    output = state.clone()
    value_zero = state[tuple(slices_zero)].clone()
    value_one = state[tuple(slices_one)].clone()
    output[tuple(slices_zero)] = value_one
    output[tuple(slices_one)] = value_zero
    return output


def forward_vqc(
    features: torch.Tensor,
    parameters: torch.Tensor,
    n_qubits: int = 4,
    n_layers: int = 2,
) -> tuple[torch.Tensor, torch.Tensor]:
    """Return the first-qubit Pauli-Z expectation and final states."""
    batch_size = features.shape[0]
    state = torch.zeros(
        (batch_size, 2, 2, 2, 2),
        dtype=torch.complex64,
        device=features.device,
    )
    state[:, 0, 0, 0, 0] = 1.0 + 0.0j

    for qubit in range(min(features.shape[1], n_qubits)):
        state = apply_single_qubit_gate(
            state,
            rot_y(features[:, qubit]),
            qubit,
            n_qubits,
        )

    reshaped = parameters.view(n_layers, n_qubits, 2)
    for layer in range(n_layers):
        for qubit in range(n_qubits):
            state = apply_single_qubit_gate(
                state,
                rot_y(reshaped[layer, qubit, 0]),
                qubit,
                n_qubits,
            )
            state = apply_single_qubit_gate(
                state,
                rot_z(reshaped[layer, qubit, 1]),
                qubit,
                n_qubits,
            )
        for qubit in range(n_qubits):
            state = apply_cnot(state, qubit, (qubit + 1) % n_qubits, n_qubits)

    probability_zero = torch.sum(torch.abs(state[:, 0, :, :, :]) ** 2, dim=(1, 2, 3))
    probability_one = torch.sum(torch.abs(state[:, 1, :, :, :]) ** 2, dim=(1, 2, 3))
    expectation_z0 = probability_zero - probability_one
    return expectation_z0, state.view(batch_size, 16)

